Neural Transductive Learning and Beyond: Morphological Generation in the Minimal-Resource Setting

Neural state-of-the-art sequence-to-sequence (seq2seq) models often do not perform well for small training sets. We address paradigm completion, the morphological task of, given a partial paradigm, generating all missing forms. We propose two new methods for the minimal-resource setting: (i) Paradigm transduction: Since we assume only few paradigms available for training, neural seq2seq models are able to capture relationships between paradigm cells, but are tied to the idiosyncracies of the training set. Paradigm transduction mitigates this problem by exploiting the input subset of inflected forms at test time. (ii) Source selection with high precision (SHIP): Multi-source models which learn to automatically select one or multiple sources to predict a target inflection do not perform well in the minimal-resource setting. SHIP is an alternative to identify a reliable source if training data is limited. On a 52-language benchmark dataset, we outperform the previous state of the art by up to 9.71% absolute accuracy.

==> figures/make_forms_acc_diagram.py <==
# -*- coding: utf-8 -*-
#!/usr/bin/env python

# Gets the number of forms in dev and the accuracies for the low/medium/high setting and plots them.

import os, io
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
from xlrd import open_workbook
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib.font_manager

# Returns lang -> [low, medium, high]
def get_performances(table_name, out_name):
  wb = open_workbook(table_name)
  #out = io.open(out_name, 'w', encoding='utf-8')
  #for sheet in wb.sheets():
  sheets = {'low': wb.sheets()[0], 'medium': wb.sheets()[1], 'high': wb.sheets()[2]}
  lang2accs = {}
  if True:
    number_of_rows = sheets['low'].nrows
    number_of_columns = sheets['low'].ncols

    items = []

    for row in range(1, number_of_rows):
      lang = (sheets['low'].cell(row,0).value)
      print(lang)
      if lang == 'Average:':
        break
      
      lang_out = [lang]
      for amount in ['low', 'medium', 'high']:
        sheet = sheets[amount]
        copy = u''.join((sheet.cell(row,1).value)[:-1])
        MED = u''.join((sheet.cell(row,2).value)[:-1])
        PA = u''.join((sheet.cell(row,3).value)[:-1])
        MED_PA = u''.join((sheet.cell(row,4).value)[:-1])
        if amount == 'low':
          SIG17 = str((sheet.cell(row,5).value) * 100)
        else:
          SIG17 = u''.join((sheet.cell(row,5).value)[:-1])
        
        numbers_list = [copy, MED, PA, SIG17, MED_PA] # TODO: add here
        for i in range(len(numbers_list)):
          sth = numbers_list[i]
          try:
            sth = float(sth)
            sth = sth / 100.00
            sth = "{0:.4f}".format(sth)
          except ValueError:
            pass
          numbers_list[i] = sth

        copy, MED, PA, SIG17, MED_PA = numbers_list # TODO: add here

        if amount == 'low':
          lang2accs[lang] = [MED_PA, 0, 0]
        elif amount == 'medium':
          lang2accs[lang][1] = MED_PA
        elif amount == 'high':
          lang2accs[lang][2] = MED_PA
        lang_out += numbers_list
      
      '''
      if lang == 'welsh' or lang == 'sorani':
        out.write(' & '.join(lang_out) + ' \\\\\\hline\n')
      else:
        out.write(' & '.join(lang_out) + ' \\\\\n')
      '''
  #out.close()
  return lang2accs

def count_forms(path):
  low = [] 
  medium_low = []
  medium_high = []
  high = []
  all_counts = set()
  for filename in sorted(os.listdir(path)):
    counter = 0
    if not '-covered-test' in filename and not '-covered-dev' in filename:
      continue

    lemma_dict = {}
    for line in io.open(path+filename, 'r', encoding='utf-8'):
      lemma, form, tag = line.strip().split(u'\t')
      if lemma not in lemma_dict:
        lemma_dict[lemma] = 1 # lemma is given... so at least 1
      if form != u'':
        lemma_dict[lemma] += 1

    for lemma, count in lemma_dict.iteritems():
      counter += count
    counter = counter *1.0/len(lemma_dict.keys())
    print(filename.split('-covered-')[0] + ' ' + filename.split('-covered-')[1] + ': ' + str(counter))
    if 'dev' in filename:
      if counter in all_counts:
        print('Two equal counts! ' + str(counter))
        exit()
        all_counts.add(counter)
      if counter <= 1.5:
        low.append((filename.split('-covered-')[0], counter))
      elif counter <= 5:
        medium_low.append((filename.split('-covered-')[0], counter))
      elif counter <= 10:
         medium_high.append((filename.split('-covered-')[0], counter))       
      else:
        high.append((filename.split('-covered-')[0], counter))

  lang2forms = {}
  #out = io.open('overview_table', 'w', encoding='utf-8')
  for i in range(52):
    if i >= len(high) and i >= len(low) and i >= len(medium_low) and i >= len(medium_high):
      break
    line = u''
    if i < len(low):
      lang2forms[low[i][0]] = low[i][1] 
      line = line + low[i][0] + u' (' + str(low[i][1]) + ')' + u' & '
    else:
      line = line + u' & ' 
    if i < len(medium_low):
      lang2forms[medium_low[i][0]] = medium_low[i][1] 
      line = line + medium_low[i][0] + u' (' + str(medium_low[i][1]) + ')' + u' & '
    else:
      line = line + u' & '
    if i < len(medium_high):
      lang2forms[medium_high[i][0]] = medium_high[i][1] 
      line = line + medium_high[i][0] + u' (' + str(medium_high[i][1]) + ')' + u' & '
    else:
      line = line + u' & '
    if i < len(high):
      lang2forms[high[i][0]] = high[i][1] 
      line = line + high[i][0] + u' (' + str(high[i][1]) + ')' + u' \\\\ \n '
    else:
      line = line + u' \\\\ \n'
    #out.write(line)
  #out.close()
  
  print(lang2forms)

  # Next: Load performances for low/medium/high!
  lang2accs = get_performances('/mounts/Users/cisintern/kann/domain-adaptation-mri-code/results.xlsx', 'delete')
 
  # make low diagram:
  x = []
  y = []
  # low
  for lang in lang2accs:
    if lang2accs[lang] != '-':
      x.append(min(float(lang2forms[lang]), 50))
      y.append(float(lang2accs[lang][0]))

  plt.plot(x, y, 'rD')  
  plt.ylabel('Accuracy', fontsize=14, color='black')
  plt.xlabel('Number of given forms in the partial paradigm', fontsize=14, color='black')
  plt.axis([0, 50, 0, 1],fontname='UM Typewriter')
  plot1 = plt.show()

  # medium
  x = []
  y = []
  #plt.clf()
  for lang in lang2accs:
    if lang2accs[lang] != '-':
      x.append(min(float(lang2forms[lang]), 50))
      y.append(float(lang2accs[lang][1]))

  plt.plot(x, y, 'bo')  
  plt.axis([0, 50, 0, 1])
  plot2 = plt.show()

  # high
  x = []
  y = []
  #plt.clf()
  for lang in lang2accs:
    if lang2accs[lang][2] != '-':
      x.append(min(float(lang2forms[lang]), 50))
      y.append(float(lang2accs[lang][2]))

  plt.plot(x, y, 'g^')  
  plt.axis([0, 50, 0, 1])
  plot3 = plt.show()

  pp = PdfPages('correlation.pdf')
  pp.savefig(plot1)
  pp.close()

if __name__ == "__main__":
  #print([f.name for f in matplotlib.font_manager.fontManager.ttflist])
  #exit()
  count_forms('/mounts/Users/cisintern/kann/universal-mri/Data/conll2017/all/task2/') 


==> figures/make_forms_acc_diagram_log.py <==
# -*- coding: utf-8 -*-
#!/usr/bin/env python

# Gets the number of forms in dev and the accuracies for the low/medium/high setting and plots them.

import os, io, numpy
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
from xlrd import open_workbook
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib.font_manager

# Returns lang -> [low, medium, high]
def get_performances(table_name, out_name):
  wb = open_workbook(table_name)
  #out = io.open(out_name, 'w', encoding='utf-8')
  #for sheet in wb.sheets():
  sheets = {'low': wb.sheets()[0], 'medium': wb.sheets()[1], 'high': wb.sheets()[2]}
  lang2accs = {}
  if True:
    number_of_rows = sheets['low'].nrows
    number_of_columns = sheets['low'].ncols

    items = []

    for row in range(1, number_of_rows):
      lang = (sheets['low'].cell(row,0).value)
      print(lang)
      if lang == 'Average:':
        break
      
      lang_out = [lang]
      for amount in ['low', 'medium', 'high']:
        sheet = sheets[amount]
        copy = u''.join((sheet.cell(row,1).value)[:-1])
        MED = u''.join((sheet.cell(row,2).value)[:-1])
        PA = u''.join((sheet.cell(row,3).value)[:-1])
        MED_PA = u''.join((sheet.cell(row,4).value)[:-1])
        if amount == 'low':
          SIG17 = str((sheet.cell(row,5).value) * 100)
        else:
          SIG17 = u''.join((sheet.cell(row,5).value)[:-1])
        
        numbers_list = [copy, MED, PA, SIG17, MED_PA] # TODO: add here
        for i in range(len(numbers_list)):
          sth = numbers_list[i]
          try:
            sth = float(sth)
            sth = sth / 100.00
            sth = "{0:.4f}".format(sth)
          except ValueError:
            pass
          numbers_list[i] = sth

        copy, MED, PA, SIG17, MED_PA = numbers_list # TODO: add here

        if amount == 'low':
          lang2accs[lang] = [MED_PA, 0, 0]
        elif amount == 'medium':
          lang2accs[lang][1] = MED_PA
        elif amount == 'high':
          lang2accs[lang][2] = MED_PA
        lang_out += numbers_list
      
      '''
      if lang == 'welsh' or lang == 'sorani':
        out.write(' & '.join(lang_out) + ' \\\\\\hline\n')
      else:
        out.write(' & '.join(lang_out) + ' \\\\\n')
      '''
  #out.close()
  return lang2accs

def count_forms(path):
  low = [] 
  medium_low = []
  medium_high = []
  high = []
  all_counts = set()
  for filename in sorted(os.listdir(path)):
    counter = 0
    if not '-covered-test' in filename and not '-covered-dev' in filename:
      continue

    lemma_dict = {}
    for line in io.open(path+filename, 'r', encoding='utf-8'):
      lemma, form, tag = line.strip().split(u'\t')
      if lemma not in lemma_dict:
        lemma_dict[lemma] = 1 # lemma is given... so at least 1
      if form != u'':
        lemma_dict[lemma] += 1

    for lemma, count in lemma_dict.iteritems():
      counter += count
    counter = counter *1.0/len(lemma_dict.keys())
    print(filename.split('-covered-')[0] + ' ' + filename.split('-covered-')[1] + ': ' + str(counter))
    if 'dev' in filename:
      if counter in all_counts:
        print('Two equal counts! ' + str(counter))
        exit()
        all_counts.add(counter)
      if counter <= 1.5:
        low.append((filename.split('-covered-')[0], counter))
      elif counter <= 5:
        medium_low.append((filename.split('-covered-')[0], counter))
      elif counter <= 10:
         medium_high.append((filename.split('-covered-')[0], counter))       
      else:
        high.append((filename.split('-covered-')[0], counter))

  lang2forms = {}
  #out = io.open('overview_table', 'w', encoding='utf-8')
  for i in range(52):
    if i >= len(high) and i >= len(low) and i >= len(medium_low) and i >= len(medium_high):
      break
    line = u''
    if i < len(low):
      lang2forms[low[i][0]] = low[i][1] 
      line = line + low[i][0] + u' (' + str(low[i][1]) + ')' + u' & '
    else:
      line = line + u' & ' 
    if i < len(medium_low):
      lang2forms[medium_low[i][0]] = medium_low[i][1] 
      line = line + medium_low[i][0] + u' (' + str(medium_low[i][1]) + ')' + u' & '
    else:
      line = line + u' & '
    if i < len(medium_high):
      lang2forms[medium_high[i][0]] = medium_high[i][1] 
      line = line + medium_high[i][0] + u' (' + str(medium_high[i][1]) + ')' + u' & '
    else:
      line = line + u' & '
    if i < len(high):
      lang2forms[high[i][0]] = high[i][1] 
      line = line + high[i][0] + u' (' + str(high[i][1]) + ')' + u' \\\\ \n '
    else:
      line = line + u' \\\\ \n'
    #out.write(line)
  #out.close()
  
  print(lang2forms)

  # Next: Load performances for low/medium/high!
  lang2accs = get_performances('/mounts/Users/cisintern/kann/domain-adaptation-mri-code/results.xlsx', 'delete')
 
  # make low diagram:
  x = []
  y = []
  # low
  for lang in lang2accs:
    if lang2accs[lang] != '-':
      # TODO: logarithm here
      #x.append(numpy.log(float(lang2forms[lang])))
      x.append(float(lang2forms[lang]))
      y.append((float(lang2accs[lang][0])))
      #x.append(min(float(lang2forms[lang]), 50))
      #y.append(float(lang2accs[lang][0]))

  #plt.plot(x, y, 'rD')  
  #plt.ylabel('accuracy', fontsize=14, color='black')
  #plt.xlabel('ln(number of forms in the partial paradigm)', fontsize=14, color='black')
  #plt.axis([0, 4.5, 0, 1],fontname='UM Typewriter')
  fig1, ax1 = plt.subplots()
  ax1.plot(x, y, 'rD') 
  ax1.set_xscale('log', subsx=[0])
  ax1.set_ylabel('accuracy', fontsize=14, color='black')
  ax1.set_xlabel('average number of forms per partial paradigm', fontsize=14, color='black')
  ax1.set_xticks([1, 10, 100])
  ax1.get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())
  #plt.semilogx(basex=numpy.e, nonposx='clip')
  #ax1.xticks([1, 10, 100])
  #fig1, ax1 = plt.subplots()
  #ax1.get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())
  plot1 = plt.show()
  #exit()

  # medium
  x = []
  y = []
  #plt.clf()
  for lang in lang2accs:
    if lang2accs[lang] != '-':
      x.append(float(lang2forms[lang]))
      y.append(float(lang2accs[lang][1]))

  #plt.plot(x, y, 'bo')  
  ax1.plot(x, y, 'bo') 
  plot1 = plt.show()

  # high
  x = []
  y = []
  #plt.clf()
  for lang in lang2accs:
    if lang2accs[lang][2] != '-':
      x.append(float(lang2forms[lang]))
      y.append(float(lang2accs[lang][2]))

  #plt.plot(x, y, 'g^')  
  ax1.plot(x, y, 'g^') 
  ax1.set_ylabel('accuracy', fontsize=14, color='black')
  ax1.set_xlabel('average number of forms per partial paradigm', fontsize=14, color='black')
  ax1.set_xticks([1, 10, 100])
  plot1 = plt.show()

  pp = PdfPages('log_correlation.pdf')
  pp.savefig(plot1)
  pp.close()

if __name__ == "__main__":
  #print([f.name for f in matplotlib.font_manager.fontManager.ttflist])
  #exit()
  count_forms('/mounts/Users/cisintern/kann/universal-mri/Data/conll2017/all/task2/') 

